The spatial string tension and dimensional reduction in QCD

The spatial string tension for 3+1 dimensional QCD at finite temperature is measured. The gauge configurations we re generated with two light and one heavier strange quark on lattices of size $16^3 4$ and $24^3 6$. This spatial string tension is compared with the string tension of the 3 dimensional pure gauge theory together with the temperature dependent 2-loop running coupling. Further comparison is made with predictions from dimensionally reduced effective theories.

==> makeplots.sh <==
#!/bin/bash

gnuplot ./zslice_r2_4.gpl
gnuplot ./zslice_r2_9.gpl
gnuplot ./zslice_r2_16.gpl
gnuplot ./zslice_r2_25.gpl
./fragmaster

